Exciting pions in nuclei: DCX and Electroproduction in the resonance region

We describe the double charge exchange (DCX) reaction of pions with different nuclear targets at incident kinetic energies of 120-180 MeV within the GiBUU transport framework. The DCX process is highly sensitive to details of the interactions of pions with the nuclear medium and, therefore, represents a major benchmark for any model of pion scattering off nuclei at low and intermediate energies. We achieve a good quantitative agreement with the extensive data set obtained at LAMPF. Furthermore, we present first results on electron scattering off nuclei for beam energies of 700-1500 MeV and virtualities of Q^2<700 MeV^2. Including quasi-elastic and pion- production processes and employing in-medium kinematics and realistic form factors, we evaluate inclusive cross sections and compare to data obtained at the ADONE storage ring (Frascati).

==> data/nucleus/parallel/Pb/minusInd/180/makeAngle180.sh <==
grep " 20.00" "pionInduced_dOmegadE_piPlus180MeV.dat" >"pionInduced_dOmegadE_piPlus180MeV_20.dat"
grep " 30.00" "pionInduced_dOmegadE_piPlus180MeV.dat" >"pionInduced_dOmegadE_piPlus180MeV_30.dat"
grep " 80.00" "pionInduced_dOmegadE_piPlus180MeV.dat" >"pionInduced_dOmegadE_piPlus180MeV_80.dat"
grep "130.00" "pionInduced_dOmegadE_piPlus180MeV.dat" >"pionInduced_dOmegadE_piPlus180MeV_130.dat"
grep " 20.00" "pionInduced_dOmegadE_piMinus180MeV.dat" >"pionInduced_dOmegadE_piMinus180MeV_20.dat"
grep " 30.00" "pionInduced_dOmegadE_piMinus180MeV.dat" >"pionInduced_dOmegadE_piMinus180MeV_30.dat"
grep " 80.00" "pionInduced_dOmegadE_piMinus180MeV.dat" >"pionInduced_dOmegadE_piMinus180MeV_80.dat"
grep "130.00" "pionInduced_dOmegadE_piMinus180MeV.dat" >"pionInduced_dOmegadE_piMinus180MeV_130.dat"


